Accelerating the calculation of dipolar interactions in particle based simulations with open boundary conditions by means of the P2NFFT method

Magnetic gels are soft elastic materials consisting of magnetic particles embedded in a polymer network. Their shape and elasticity can be controlled by an external magnetic field, which gives rise to both, engineering and biomedical applications. Computer simulations are a commonly used tool to study these materials. A well-known bottleneck of these simulations is the demanding calculation of dipolar interactions. Under periodic boundary conditions established algorithms are available for doing this, however, at the expense of restricting the way in which the gels can deform in an external magnetic field. Moreover, the magnetic properties depend on the sample shape, ruling out periodic boundary conditions entirely for some research questions. In this article we will employ the recently developed dipolar variant of the P$^2$NFFT method that is able to calculate dipolar interactions under open boundary conditions with an $N \log N$ scaling in the number of particles, rather than the expensive $N^2$ scaling of a direct summation of pair forces. The dipolar P$^2$NFFT method has been implemented within the ScaFaCoS library. The molecular dynamics software ESPResSo has been extended to make use of the library. After a short summary of the method, we will discuss its value for studying magnetic soft matter systems. A particular focus is put on developing a tuning strategy to reach the best performance of the method at a predefined accuracy, and lastly applying the method to a magnetic gel model. Here, adapting to the gel's change in shape during the course of a simulation is of particular interest.

==> add-reference-forces-torques.py <==
"""This loads a particle configuration from a file specified on the command
   line, computes dipolar forces and torques via direct summation and stores
   them in the loaded file."

"""

import pickle
import argparse
import sys
import numpy as np
from time import time
from p2nfft_common import set_box_and_particles

import espressomd
from espressomd.magnetostatics import DipolarDirectSumCpu, Scafacos


# Command linke handling
# Command linke handling
parser = argparse.ArgumentParser(
    description="Add reference forces and torques obtained from direct summation to a particle configuration")
parser.add_argument("particle_config_file", nargs=1,
                    help="Name of the file containing the particle configuration")
args = parser.parse_args()

# Setup Espresso system
s = espressomd.System(box_l=[1,1,1]) # Resizing occurs later
s.periodicity = 0, 0, 0
s.time_step = 0.01
s.cell_system.skin = 0

# Load particle configuration
config = pickle.load(open(args.particle_config_file[0]))

# Set particle positions and dipole moments
set_box_and_particles(s, config)

# Setup dipolar direct summation
# dds=DipolarDirectSumCpu(prefactor=1)

# Alternatively use scafacos for direct summation
dds = Scafacos(method_name="direct",
               prefactor=1, method_params={"direct_cutoff": 0})

s.actors.add(dds)

# Switch of thermal noise
s.thermostat.turn_off()

# Calculate
start = time()
s.integrator.run(0)
print(time() - start, "seconds for direct summation")


# Save reference data
config["reference_force"] = s.part[:].f
config["reference_torque"] = s.part[:].torque_lab

f = open(args.particle_config_file[0], "w")
pickle.dump(config, f)
f.close()


==> gen-system.py <==
"""This creates the initial system and thermlizes it without
   dipolar interactions. The resulting configuration is written to the
   file given on the command line.
"""

import model

import pickle
import sys
import argparse
from time import time

import numpy as np

# Command linke handling
parser = argparse.ArgumentParser(
    description="Tenerate gel model and thermalize it.")
parser.add_argument("--output_file", dest="output_file", required=True,
                    help="Name of the file to write the thermalized configuration to.")
parser.add_argument(
    "--steps", dest="steps", default=100, type=int, required=False,
    help="Number of thermlaization steps (100k time steps, each)")
args = parser.parse_args()


# Instance and setup the gel model.
g = model.GelModel()
g.setup_system()
g.setup_particles()
# Adjust the simulation box and move the gel to its center
g.adjust_box_and_shift_system()

# Thermalization loop
warmup_loops = args.steps
warmup_steps = 10000
for i in range(warmup_loops):
    # Tune the skin parameter of the cell system
    print(g.s.cell_system.tune_skin(
        min_skin=0.4, max_skin=4, tol=0.2, int_steps=50))

    # Time the integration
    start = time()
    g.s.integrator.run(100)
    print(i, (time() - start) / 100, "seconds per time step")

    # Run the integration
    g.s.integrator.run(warmup_steps)
    # Adjust the simulation box and move the gel to its center
    g.adjust_box_and_shift_system()

# Save the resulting configuration
f = open(args.output_file, "w")
pickle.dump({
            "box_l": g.s.box_l,
            "id": g.s.part[:].id,
            "pos": g.s.part[:].pos,
            "dip": g.s.part[:].dip}, f)
f.close()

print("Volume fraction:", len(g.s.part)
      / 6 * np.pi * g.lj_sigma**3 / g.s.volume())


==> get-accuracy.py <==
import espressomd
from p2nfft_common import get_p2nfft_for_config, set_box_and_particles

import sys
import pickle
import argparse


import numpy as np

# Command line
parser = argparse.ArgumentParser(
    description="Get the accuracy achieved by p2nfft for a given particle configuration and p2nfft configuration")
parser.add_argument(
    "--particle_config_file", dest="particle_config_file",  required=True,
   help="File that contians the particle configuration to start from")
parser.add_argument(
    "--p2nfft_config_file", dest="p2nfft_config_file",  required=True,
   help="File that contians the p2nfft configuration, e.g., generated by the tuning")
parser.add_argument(
    "--required_accuracy", dest="required_accuracy", type=float, required=False,
    help="Exit with an error, if the given accuracy is not met.")
args = parser.parse_args()


# Load particle configuration
particles = pickle.load(open(args.particle_config_file))

# Load p2nfft configuration
p2nfft = pickle.load(open(args.p2nfft_config_file))

# Setup Espresso system
s = espressomd.System(box_l=[1,1,1]) # Resizing occurs later
s.periodicity = 0, 0, 0
s.time_step = 0.01
s.cell_system.skin = 0
s.thermostat.turn_off()

# Setup particles
set_box_and_particles(s, particles)

# Setup ;2nfft
s.actors.add(get_p2nfft_for_config(s, p2nfft))

# Calculate
s.integrator.run(0)

# Compare to reference data
n = len(s.part)
err_f = np.sqrt(
    np.sum(np.sum((s.part[:].f - particles["reference_force"])**2, 1), 0) / n)
err_t = np.sqrt(
    np.sum(np.sum((s.part[:].torque_lab - particles["reference_torque"])**2, 1), 0) / n)

print("Rms force error:", err_f)
print("Rms torque error:", err_t)

# Check accuracy requirement, if provided
if not args.required_accuracy is None:
    if not 0.5 * (err_f + err_t) <= args.required_accuracy:
        print("Required accuracy not met.")
        sys.exit(1)


==> model.py <==
"""This is the base class for a simple ferrogel model. It contains the ESPResSo system instance as a member.
"""


import espressomd
from espressomd.interactions import HarmonicBond
from espressomd.magnetostatics import DipolarDirectSumCpu, Scafacos

from time import time
import sys
import pickle
import numpy as np
from random import shuffle


class GelModel:

    # Lennard Jones interaction parameters
    lj_sigma = 1.
    lj_cut = 2**(1. / 6) * lj_sigma
    lj_eps = 1.

    # Harmonic bond parameters
    bond_strength = 200

    # Langevin thermostat parameters
    kT = 1
    gamma = 1

    # Dipole parameters
    dip_lambda = 2.
    mu = np.sqrt(lj_sigma**3 * dip_lambda)

    # The gel network is constructed by first placing beads as nodes on a
    # regular cubic lattice and then connecting them by chains of beads.
    # To produce a roughly spherical sample, nodes further than a given radius
    # from the center are not placed.

    # Diameter of gel sphere in units of node-node spacings
    node_grid_diameter = 10

    # Length of the bead chains between the nodes
    chain_length = 14
    node_spacing = (1 + chain_length) * lj_cut

    # Through diffusion and shape change, the gel can move outside the simulation box.
    # To prevent this, the box is resized and/or the gel is moved if there is
    # not at least a space of lower_margin on all sides.
    # After a resize, a space of margin will be around the gel at all sides.
    margin = 4
    lower_margin = 2

    # Configuration for the initial relaxation of the gel network
    warmup_steps_without_dipolar = 20000

    # Integrator: Time step
    dt = 0.015

    # Initial configuration of the domain decomposition and verlet lists
    skin = 0.4

    # Setup espresso system
    s = espressomd.System(box_l=[1,1,1]) # Resizing occurs later

    def node_positions(self):
        """Returns the positions of the node particles as n-by-3 array"""
        lim = int(self.node_grid_diameter / 2)
        positions = []
        for i in range(-lim, lim + 1, 1):
            for j in range(-lim, lim + 1, 1):
                for k in range(-lim, lim + 1, 1):
                    if i**2 + j**2 + k**2 >= (self.node_grid_diameter / 2)**2:
                        continue
                    positions.append(np.array((i, j, k)) * self.node_spacing)
        positions = np.array(positions)

        return positions

    def connect_nodes(self, n1, n2):
        """Adds the chain between nodes with particle ids n1 and n2"""
        # Normalized distance between the nodes
        d = self.s.distance_vec(self.s.part[n1], self.s.part[
                                n2]) / self.s.distance(self.s.part[n1], self.s.part[n2])

        # Store particle of previous iteration
        previous_p = None

        # Loop for the particles in the chain
        for k in range(1, self.chain_length + 1, 1):

            # Place particle
            p = self.s.part.add(pos=self.s.part[n1].pos + d * self.lj_cut * k)

            if k == 1:
                # Bind first particle to node n1
                p.add_bond((self.bond, n1))
            else:
                # Bind particle to previous particle in the chain
                p.add_bond((self.bond, previous_p))

            # Remember handle of particle placed in this round
            previous_p = p

            if k == self.chain_length:
                # Bind last particle in the chain to node n2
                p.add_bond((self.bond, n2))

    def verify_initial_state(self):
        """Verifies various aspects of the initial state"""
        # Short-hand for the Espresso system handle
        s = self.s

        # Number of particles
        assert len(s.part) == self.n_nodes + self.n_chains * self.chain_length

        # Energy close to 0
        assert abs(s.analysis.energy()["total"]) < 1e-3

        # Dipole moment per particle
        assert all(np.abs(np.sum(s.part[:].dip**2, 1) - self.mu**2) < 1E-5)

        # No bonds on nodes
        for p in s.part[:self.n_nodes]:
            assert p.bonds == ()

        # Bonds on chains
        for i in range(self.n_chains):
            # First particle bound to node
            p0 = s.part[self.n_nodes + i * self.chain_length]
            assert len(p0.bonds) == 1
            assert p0.bonds[0][1] < self.n_nodes

            # Middle of chain has bond to previous chain particle
            for j in range(1, self.chain_length - 1, 1):
                p = s.part[self.n_nodes + i * self.chain_length + j]
                assert len(p.bonds) == 1
                assert p.bonds[0][1] == p.id - 1

            # LaSt particle in the chain has bond to previous chain particle
            # and next node
            p = s.part[self.n_nodes + (i + 1) * self.chain_length - 1]
            assert len(p.bonds) == 2
            assert p.bonds[0][1] == p.id - 1
            assert p.bonds[1][1] < self.n_nodes
            assert p.bonds[1][1] != p0.bonds[0][1]

    def adjust_box_and_shift_system(self, force=False):
        """Adjust box and shift particles

           If there is less than self.margin free space at any side of the
           gel, shift it.
           If the difference between the gel extensions and the box length is
           less than 2*self.margin ore more than 3*self.margin, resize the
           simulation box.
           If force=True, the resize will be done in any case.

        """
        # Short-hand for Espresso system handle
        s = self.s

        # Bounds of the gel
        lower_left_front = np.amin(s.part[:].pos, 0)
        upper_right_back = np.amax(s.part[:].pos, 0)

        # Cache particle positions
        pos = s.part[:].pos

        # Decide whether to move
        move = False
        if np.any(pos < self.lower_margin):
            move = True
        if np.any((s.box_l - pos) < self.lower_margin):
            move = True

        # Extent of the gel
        v_diff = upper_right_back - lower_left_front

        # Decide whether to resize the box
        resize = False
        if force:
            move = True
            resize = True
            print("Forced box resize")
        if any(s.box_l - v_diff < 2 * self.lower_margin):
            resize = True
            move = True
            print("Box too small. Resizing")
        if any(s.box_l - v_diff > 3 * self.margin):
            resize = True
            move = True
            print("Box too big. Resizing")

        # Execute resize and move if needed
        if resize:
            s.box_l = v_diff + 2 * self.margin
            print("box", s.box_l)
        if move:
            shift = s.box_l / 2 - lower_left_front - v_diff / 2
            print("Moving particles by", shift)
            s.part[:].pos = s.part[:].pos + shift

    def setup_system(self):
        """Setup the Espresso system parameters."""

        # Shorthand for Espresso system handle
        s = self.s

        # Positions and number of nodes of the gel network
        self.node_pos = self.node_positions()
        self.n_nodes = len(self.node_pos)

        # Box size is highest coordinate of any node +1/2 node_spacing
        l = np.amax(self.node_pos) + self.node_spacing / 2
        s.box_l = l, l, l

        # Open boundary conditions
        s.periodicity = 0, 0, 0

        # Thermostat
        s.thermostat.set_langevin(kT=self.kT, gamma=self.gamma)

        # Integrator
        s.time_step = self.dt
        s.cell_system.skin = self.skin

        # Lennard Jones interaction
        s.non_bonded_inter[0, 0].lennard_jones.set_params(
            sigma=self.lj_sigma, epsilon=self.lj_eps, cutoff=self.lj_cut, shift="auto")

        # Harmonic bond
        self.bond = HarmonicBond(r_0=self.lj_cut, k=self.bond_strength)
        s.bonded_inter.add(self.bond)

    def setup_particles(self, warmup=True):
        """Places the beads of the gel network and cross-links them."""
        # Short-hand for Espresso system handle
        s = self.s

        # Place the node particles
        s.part.add(
            id=np.arange(self.node_pos.shape[0], dtype=int), pos=self.node_pos)

        # Cache references to some class attributes to speed up the nested loop
        dist_func = self.s.distance
        n_nodes = self.n_nodes
        node_spacing = self.node_spacing
        part = self.s.part

        # Iterate over all pairs of node particles and connect those that are
        # neighbors (one node_spacing apart)
        self.n_chains = 0
        for i in range(n_nodes):
            for j in range(i + 1, n_nodes, 1):
                if abs(dist_func(part[i], part[j]) - node_spacing) < 1E-7:
                    self.connect_nodes(i, j)
                    self.n_chains += 1

        # Randomize dipole moment orientation
        cos_theta = 2 * np.random.random(len(s.part)) - 1
        sin_theta = np.sin(np.arccos(cos_theta))
        phi = 2 * np.pi * np.random.random(len(s.part))
        dip = np.zeros((len(s.part), 3))
        dip[:, 0] = self.mu * sin_theta * np.sin(phi)
        dip[:, 1] = self.mu * sin_theta * np.cos(phi)
        dip[:, 2] = self.mu * cos_theta
        s.part[:].dip = dip

        self.verify_initial_state()


==> p2nfft_common.py <==
"""Common routines for using p2nfft with Espresso"""

from espressomd.magnetostatics import Scafacos
import numpy as np


def get_p2nfft_for_config(system, config):
    """Creates the instance of the Scafacos interaction handle and sets
       it up for p2nfft with the parameters taken from the dictionary
       containing the tuning output.
    """

    # The 3d mesh size is passed as string of comma-separated numbres
    mesh = config["mesh"]
    # The scalar mesh is applied to the longest box direction.
    # The mesh in the other direction is calculated to give a comparable
    # density of mesh points
    mesh_str = get_mesh_str_for_box(system, config)

    # Dictionary containing the method parameters as expected by the
    # p2nfft method in the Scafacos library
    method_params = {
        "p2nfft_verbose_tuning": 0,
      "pnfft_N": mesh_str,
      "pnfft_n": mesh_str,
      "pnfft_direct": 0,
      "p2nfft_r_cut": config["r_cut"],
      "p2nfft_alpha": config["alpha"],
      "p2nfft_intpol_order": "3",
      "p2nfft_reg_kernel_name": "ewald",
      "p2nfft_p": 12,
      "p2nfft_ignore_tolerance": "1",
      "pnfft_window_name": "bspline",
      "pnfft_m": config["assignment_order"],
      "pnfft_diff_ik": "0",
      "p2nfft_epsB": config["eps"]}
    scafacos = Scafacos(
        prefactor=1, method_name="p2nfft", method_params=method_params)

    return scafacos


def get_mesh_str_for_box(system, config):
    """Calculate the number of mesh points in each Cartesian direction.
       The scalar mesh is applied to the longest box direction. The toher
       mesh sizes are calculated to give a comparable mesh density.
       If the p2nfft configuration contains a box length for which the tuning
       was done, then this is used to calculate the mesh density. Otherwise,
       the current simulation box from Espresso is used.
       Returns a string of the form "a,b,c", where a,b,c are the mesh sizes
       for the Cartesian directions.

       Parameters:
         system: Espresso system handle
         config: p2nfft method configuration

    """

    # Do we have a box_l in the p2nfft configuration?
    if "box_l" in config:
        max_box_l = np.amax(config["box_l"])
    else:
        max_box_l = np.amax(system.box_l)

    # Mesh for the longest direction
    max_mesh = int(config["mesh"])

    # Mesh density in the longest direction
    mesh_dens = float(max_mesh / max_box_l)

    # Target mesh
    mesh = [0., 0., 0.]

    # Mesh for different Cartesian directions, based on the mesh density.
    for i in range(3):
        mesh[i] = int(system.box_l[i] * mesh_dens)
        # Force an even number of mesh sites per processor
        while mesh[i] % (2 * system.cell_system.get_state()["node_grid"][i]) != 0:
            mesh[i] += 1

    # Return the mesh as string as required by the Scafacos library
    mesh_str = "%d,%d,%d" % (mesh[0], mesh[1], mesh[2])
    return mesh_str


def adjust_p2nfft_mesh(system, config):
    """Expands orh shrinks the p2nfft mesh after a box size change maintaining
       the mesh density.

    """

    # Get the active scafacos interaction
    scafacos = None
    for a in system.actors:
        if isinstance(a, Scafacos):
            scafacos = a
    if scafacos is None:
        raise Exception("Scafacos is not active.")

    # Get the new mesh size
    mesh_str = get_mesh_str_for_box(system, config)
    # Get method parameters from active scafacos handle
    params = scafacos.get_params()["method_params"]

    # Set the new mesh size
    params["pnfft_N"] = mesh_str
    params["pnfft_n"] = mesh_str

    # Re-add the short range cutoff to work around an inconsistency in the
    # scafacos p2nfft interface
    params["p2nfft_r_cut"] = config["r_cut"]

    # Set the new method parameters
    scafacos.set_params({
                        "prefactor": 1, "method_name": "p2nfft", "method_params": params
                        })


def set_box_and_particles(system, particle_config):
    """Sets up the box size and particles from the provided particle configuration
       Note that existing particles are deleted.

       Parameters:
         system: Handle of the Espresso system
         particle_config: particle configuration

    """
    # Box size
    system.box_l = particle_config["box_l"]

    # PArticles
    system.part.clear()
    system.part.add(
        id=particle_config["id"], pos=particle_config["pos"], dip=particle_config["dip"])
    # Enable rotational degrees of freedom
    system.part[:].rotation = 1, 1, 1


==> run-full.sh <==
mpirun=mpirun
pypresso=../es/pypresso

set -e -x -v
# Generate thermalized system
$mpirun -np 8 $pypresso gen-system.py  --output_file full_system.pcl --steps 150 

# Add reference forces and torques via direct summation
$pypresso add-reference-forces-torques.py  full_system.pcl 

# Tune p2nfft parameters
$mpirun -np 8 $pypresso tune.py  --target_accuracy 1E-4 --mesh 96  --mesh 128 --mesh 160 --mesh 192 --min_r_cut 8 --max_r_cut 18 --r_cut_tolerance 0.25 --assignment_order 5  --output full_p2nfft_config.pcl full_system.pcl

# Run a simulation with p2nfft. External field 0
$mpirun -np 8 $pypresso run.py --particle_config_file full_system.pcl --p2nfft_config_file full_p2nfft_config.pcl --field 0 --output_base full_out --start_step 0 --end_step 10001 
# Verify accuracy of final result
$pypresso add-reference-forces-torques.py  full_out_0_10000.pcl
$mpirun -np 8 $pypresso get-accuracy.py --required_accuracy 2E-3 --particle_config_file full_out_0_10000.pcl --p2nfft_config_file full_p2nfft_config.pcl


# Simulation for field 10
$mpirun -np 8 $pypresso run.py --particle_config_file full_system.pcl --p2nfft_config_file full_p2nfft_config.pcl --field 10 --output_base full_out --start_step 0 --end_step 5001
# Retune after 5000 steps
$pypresso add-reference-forces-torques.py  full_out_10_5000.pcl
$mpirun -np 8 $pypresso tune.py  --target_accuracy 1E-4 --mesh 160 --mesh 192 --mesh 256 --mesh 320 --mesh 384 --min_r_cut 10 --max_r_cut 25 --r_cut_tolerance 0.25 --assignment_order 5  --output full_p2nfft_config_field_10.pcl full_out_10_5000.pcl
# Simulate remaining 5000 steps
$mpirun -np 8 $pypresso run.py --particle_config_file full_out_10_5000.pcl --p2nfft_config_file full_p2nfft_config_field_10.pcl --field 10 --output_base full_out --start_step 5000 --end_step 10001

# Verify accuracy of final result
$pypresso add-reference-forces-torques.py  full_out_10_10000.pcl
$mpirun -np 8 $pypresso get-accuracy.py --required_accuracy 2E-3 --particle_config_file full_out_10_10000.pcl --p2nfft_config_file full_p2nfft_config_field_10.pcl





==> run-test.sh <==
mpirun=mpirun
pypresso=../es/pypresso

set -e -x -v
# Generate thermalized system
$mpirun -np 8 $pypresso gen-system.py  --output_file test_system.pcl --steps 3 

# Add reference forces and torques via direct summation
$pypresso add-reference-forces-torques.py  test_system.pcl 

# Tune p2nfft parameters
$mpirun -np 8 $pypresso tune.py  --target_accuracy 1E-3 --mesh 96  --mesh 128 --min_r_cut 8 --max_r_cut 12 --r_cut_tolerance 1 --assignment_order 5  --output test_p2nfft_config.pcl test_system.pcl

# Run a simulation with p2nfft
$mpirun -np 8 $pypresso run.py --particle_config_file test_system.pcl --p2nfft_config_file test_p2nfft_config.pcl --field 0 --output_base test_out --start_step 0 --end_step 11

# Verify the accuracy for a particle configuration produced by the simulation
$pypresso add-reference-forces-torques.py  test_out_0_0010.pcl
$mpirun -np 8 $pypresso get-accuracy.py --required_accuracy 2E-3 --particle_config_file test_out_0_0010.pcl --p2nfft_config_file test_p2nfft_config.pcl





==> run.py <==
"""This runs the gel model starting from a thermalized particle configuration
and a p2nfft configuration. A specified external field is applied in the
x-direction.
"""
from __future__ import print_function

import model

from espressomd.constraints import HomogeneousMagneticField

from p2nfft_common import get_p2nfft_for_config, adjust_p2nfft_mesh

import pickle
import sys
from time import time
import argparse

import numpy as np


# Command line
parser = argparse.ArgumentParser(
    description="Run the gel model based on a thermalized particle configuration and a p2nfft configuration")
parser.add_argument(
    "--particle_config_file", dest="particle_config_file",  required=True,
   help="File that contians the particle configuration to start from")
parser.add_argument(
    "--p2nfft_config_file", dest="p2nfft_config_file",  required=True,
   help="File that contians the p2nfft configuration, e.g., generated by the tuning")
parser.add_argument("--field", dest="field", type=float, required=True,
                    help="Strength of the external magnetic field")
parser.add_argument(
    "--start_step", dest="start_step", type=int, default=0, required=False,
    help="Index of the simulation step to start from. Defaults to 0.")
parser.add_argument(
    "--end_step", dest="end_step", type=int, default=10000, required=False,
    help="Index of the simulation step to end at. Defaults to 10000.")
parser.add_argument(
    "--output_base", dest="output_base", default="snapshot_field", required=False,
    help="Bse of output files. The file names are composed as base_<FIELD>_<INDEX>.pcl. Defaults to snapshot_field.")
args = parser.parse_args()


# Instace and setup gel model
g = model.GelModel()
g.setup_system()
g.setup_particles()

# Load and setup particles from the thermalized configuration
particles = pickle.load(open(args.particle_config_file))
# Note: We don't use set_box_and_particles() from p2nfft_common, because
# that clears all particles before adding new ones. Then, we'd loose the
# bonds providing the cross-linking of the network.
for i in range(len(particles["id"])):
    g.s.part[particles["id"][i]].update(
        dict(pos=particles["pos"][i], dip=particles["dip"][i], rotation=(1, 1, 1)))

g.adjust_box_and_shift_system(force=True)

g.s.cell_system.skin = 2

# Setup p2nfft from stored configuration
p2nfft_config = pickle.load(open(args.p2nfft_config_file))
g.s.actors.add(get_p2nfft_for_config(g.s, p2nfft_config))
adjust_p2nfft_mesh(g.s, p2nfft_config)

# Magnetic field
if args.field > 0:
    g.s.constraints.add(HomogeneousMagneticField(H=[args.field, 0, 0]))

# Integration
for i in range(args.start_step, args.end_step, 1):
    start = time()
    g.s.integrator.run(10)
    print(i, (time() - start) / 10, "sec per time step")

    # Intertia tensor to observe shape anisotropy
    I = g.s.analysis.moment_of_inertia_matrix(p_type=0)
    print("  Inertia tensor diagonal", np.diag(I))
    print("  Magnetization:", np.average(g.s.part[:].dip, 0))
    if i % 10 == 0:
        E = g.s.analysis.energy()
        print("  Energy Total:", E["total"], "Non-bonded", E[
              "non_bonded"], "Bonded:", E["bonded"], "Dipolar:", E["dipolar"])

    # Make sure the gel still fits into the simulation box
    old_box = g.s.box_l
    g.adjust_box_and_shift_system()
    if any(np.abs(g.s.box_l - old_box) > 1E-4):
        print("Box size was changed. Adjusting p2nfft mesh")
        adjust_p2nfft_mesh(g.s, p2nfft_config)

    # Save snapshot
    if i % 10 == 0:
        f = open("%s_%g_%04d.pcl" % (args.output_base, args.field, i), "w")
        pickle.dump({
                    "box_l": g.s.box_l,
                    "id": g.s.part[:].id,
                    "pos": g.s.part[:].pos,
                    "dip": g.s.part[:].dip}, f)
        f.close()


==> tune.py <==
"""This tunes the p2nfft method parameters based on a particle configuration which includes reference fores and torques."""

from __future__ import print_function

import espressomd
import espressomd.magnetostatics as magnetostatics

import sys
import argparse
import pickle
from time import time

import numpy as np
from scipy.optimize import fmin_l_bfgs_b


from p2nfft_common import get_p2nfft_for_config, set_box_and_particles, adjust_p2nfft_mesh


def setup_es():
        """Setup the Espresso sytem and return the handle"""
        s=espressomd.System(box_l=[1,1,1]) # Will be resized later

        s.time_step= 0.01
        s.cell_system.skin =.4
        s.thermostat.turn_off()
        s.box_l =1,1,1
        s.periodicity = 0,0,0
        return s

def load_configs(fnames):
    """Loads the particle configurations to base the tuning on and
       returns them as a list of dictionaries.
       Also ensures that these configurations contain reference forces and 
       torques.
       
       Parameters:
         fnames: list of file names
      """
    configs=[]

    for fname in fnames:
        config=pickle.load(open(fname))
        required="box_l","id","pos","dip","reference_force", "reference_torque"
        for k in required:
            if k not in config:
                print("The configuration in ",fname,"lacks the key",k)
                sys.exit(1)
        configs.append(config)

    return configs



def run(system, p2nfft_config,reference_configs):
    """Calculates errors for the given p2nfft configuration and particle configurations.
       Returns (rms_force_error,rms_torque_error)
       
       Parameters:
         system: the Espresso system handle
         p2nfft_config: The dictionary containing the p2nfft method parameters
         reference_configs: Reference particle configurations as provided by load_configs()
      """
    
    # Force and torque errors
    err_f=0.
    err_t=0.
    
    # Setup a valid particle configuration so p2nfft is tuned for the correct
    # box size
    set_box_and_particles(system,reference_configs[0])
    
    # Get the scafacos handle and add it to the Espresso system
    scafacos =get_p2nfft_for_config(system,p2nfft_config)
    s.actors.add(scafacos)
    
    # Iterte over reference configurations
    first=True
    for config in reference_configs:
        # Set particles according to configuration
        set_box_and_particles(system,config)
        # Number of particles
        n=len(system.part)
        
        # Calculate forces/torques
        s.integrator.run(0)

        
        # Calculate rms force and torque errors
        err_f+=np.sqrt(np.sum(np.sum((system.part[:].f-config["reference_force"])**2,1),0)/n)
        err_t+=np.sqrt(np.sum(np.sum((system.part[:].torque_lab-config["reference_torque"])**2,1),0)/n)


    
    # Normalize by number of configurations considered
    n_configs=len(reference_configs)
    err_f/=n_configs
    err_t/=n_configs

    # De-activate p2nfft
    system.actors.remove(scafacos)

    print( p2nfft_config["r_cut"],p2nfft_config["alpha"],p2nfft_config["eps"],":", err_f,err_t)
    return err_f,err_t

    
def time_calculation(system, p2nfft_config,reference_config):
    """Times the p2nfft calculation for a single reference particle configuration.
    Returns the calculation time in seconds

    Parameters:
      system: the Espresso system handle
      p2nfft_config: dictionary containing the p2nfft method parameters
      reference_config: a single reference particle configuration. One element from the list provided by load_configs()
    """
    
    # Load the reference configuration into the system
    set_box_and_particles(system,reference_config)
    
    # Get scafacos handle and add it to the Espresso sytem
    scafacos =get_p2nfft_for_config(system,p2nfft_config)
    s.actors.add(scafacos)

    # Run once to get initial tuning done
    system.integrator.run(0)

    # Run again and measure the time
    start=time()
    system.integrator.run(0,recalc_forces=True)
    system.actors.remove(scafacos)

    return time()-start

    

def cost_function(x,system,configs, p):
  """Cost function passed to the scipy optimizer. 
     Returns the average of rms_force_error and rms_torque_error provided by run()

     Parameters:
       x: list containing the p2nfft method parameters [alpha,epsilon] tried in this step
       system: Espresso system handle
       configs: reference particle configurations as provided by load_configs()
       p: dictionary containing fixed p2nfft method parameters
    """
     
  # Add current values tried by the optimizer to the p2nfft config
  p["alpha"]=x[0]
  p["eps"]=x[1]

  res= run(system,p,configs)
  return 0.5*(res[0]+res[1])


def minimize_via_alpha_and_eps(system,configs,p):
  """Numerically minimizes the rms force and torque errors by varying alpha and epsilon
     Returns the result object of fmin_l_bfgs_b() method from scipy

     Parameters:
       system: the Espresso system handle
       configs: the reference particle configurations ad provide dby load_configs()
       p: dictionary containing the p2nfft method parameters
  """
  min_alpha=0.5/p["r_cut"]
  max_alpha=10/p["r_cut"]
  res= fmin_l_bfgs_b(cost_function,(p["alpha"],p["eps"]), args=(system,configs,p),
      bounds=((min_alpha,max_alpha),(0.001,0.15)),approx_grad=1,epsilon=0.01,maxfun=50,factr=1E9)
  print( res)
  return res

def tune_r_cut(system,mesh=None,min_r_cut=None,max_r_cut=None,r_cut_tolerance=None, target_accuracy=None,assignment_order=None, particle_configurations=None):
  """Tune the real space cutoff via a bisection.
     Return the p2nfft parameters for the smallest r_cut that is consistent with the target accuracy. The calculation time and box size for which the tuning was done are also stored.


     Parameters:
       system: the Espresso system handle
       mesh: p2nfft mesh for the longest box axis
       min_r_cut: Minimum real space cutoff for the bisection
       max_r_cut: maximum cutoff for the bisection
       r_cut_tolerance: tolerance up to which r_cut is determined
       assignment_order: p2nfft assignment order
       target_accuracy: average of rms force and torque errors to tune to
   """

  # Load particle configurations
  configs=load_configs(particle_configurations)
  
  # Bisect cutoff to find the lowest one meeting the accuracy requirement
  # Current best result 
  best_err=1E20
  best_r_cut=max_r_cut
  best_p=None

  # Parameter dictionary for p2nfft
  p={}
  # Fixed parameters
  p["mesh"] =mesh
  p["assignment_order"]=assignment_order


  
  # Initial guesses for alpha and epsilon
  p["eps"]=0.1
  p["alpha"]=1


  print("Mesh",mesh,"Bisecting r_cut in the range",min_r_cut,max_r_cut)

  
  
  iter =0
  
  # This has to run at least once to get an accuracy even if max_r_cut - min_r_cut <r_cut_tolerance
  while (max_r_cut-min_r_cut)>=r_cut_tolerance or iter==0:
    # Current r_cut
    r_cut=0.5*(max_r_cut+min_r_cut)
    
    # Add cutoff to p2nfft parameters
    p["r_cut"] =r_cut
    
    # Minimize the error for this r_cut by varying alpha end epsilon
    res=minimize_via_alpha_and_eps(system,configs,p)
    
    iter+=1
    
    # Process result
    err=res[1]
    res_p=res[0]
    
    # Is the result better than the previous best result?
    if err< target_accuracy and r_cut<best_r_cut:
      best_err=err
      best_p=p
      best_p["alpha"]=res_p[0]
      best_p["eps"]=res_p[1]
      best_r_cut=r_cut


    # Adjust bounds for the bisection
    if err>target_accuracy:
      # r_cut too small. Adjust minimum 
      min_r_cut=r_cut
    else:
      # r_cut large enough. Adjust maximum
      if err<target_accuracy:
        max_r_cut=r_cut
      else:
        # Exactly at target accuracy. SStop
        break
  
  # Was a viable r_cut found?
  if not best_p is None:
      # Time it
      best_p["time"]=time_calculation(system,best_p,configs[0])
      # Save the box size to be able to calculate the mesh density for which the tuning was done
      best_p["box_l"]=system.box_l
      print("Calculation time",best_p["time"])
  
  return best_p

        



def parse_command_line(): 
    """Parse the command line.
    Return the result provided by argparse.ArgumentParser.parse_args()
    """
    
    parser = argparse.ArgumentParser(description="Tune P2NFFT parameters for a set of particle configurations with reference forces and torques")
    
    parser.add_argument("--target_accuracy",dest="target_accuracy",
        type=float, required=True,
        help="Accuracy to which the method is tuned. The mean of rms forces and torqeus error is used.")
    parser.add_argument("--mesh",dest="meshes",
        action="append",type=int, required=True,
        help="Number of fft mesh sites for the longest box dimension")
    parser.add_argument("--assignment_order",dest="assignment_order",
        type=int, required=True,
        help="P2NFFT assignment order")
    parser.add_argument("--min_r_cut",dest="min_r_cut",
        type=float, required=True,
        help="Minimum real space cutoff to consider")
    parser.add_argument("--max_r_cut",dest="max_r_cut",
        type=float, required=True,
        help="Maximum real space cutoff to consider")
    parser.add_argument("--r_cut_tolerance",dest="r_cut_tolerance",
        type=float, required=True,
        help="Tolerance for determining the lowest possible real space cutoff")
    parser.add_argument("--output_file",dest="output_file",
        required=True,
        help="Name of the file to write tuning result to ")
    parser.add_argument("particle_configurations",
        nargs="+",
        help="Particle configurations with reference data")
    
    
    args=parser.parse_args()

    # Verify numbers >0
    for arg in "target_accuracy","assignment_order","min_r_cut","max_r_cut","r_cut_tolerance":
        if not getattr(args,arg) >0:
            print(arg,"ust be >0")
            sys.exit(1)
    
    for mesh in args.meshes:
        if not mesh >0:
            print("Mesh must be >0")
            sys.exit(1)

    # Verify cutoff parameters
    if not args.min_r_cut <args.max_r_cut:
        print("min_r_cut must be < max_r_cut")
        sys.exit(1)
    if not args.r_cut_tolerance <args.max_r_cut-args.min_r_cut:
        print("r_cut_tolerance must be < max_r_cut - min_r_cut")
        sys.exit(1)
    return args


# Command line
args=parse_command_line()    



# prepare Espresso sytem handle
s=setup_es()


# Sotrage for tuning results
all_results=[]

# Minimum and maximum cutoffs for the bisection
min_r_cut=args.min_r_cut
max_r_cut=args.max_r_cut



# Tune for highest mesh first to find lower bound for the real space cutoff
meshes=sorted(args.meshes)
mesh=meshes[-1]

# Tune
result=tune_r_cut(s,mesh=mesh,min_r_cut=min_r_cut,max_r_cut=max_r_cut, r_cut_tolerance=args.r_cut_tolerance, target_accuracy=args.target_accuracy,assignment_order=args.assignment_order,particle_configurations=args.particle_configurations)

# Can we tune for the largest mesh?
if result is None:
    print("Accuracy cannot be met. Increase mesh or max_r_cut")
    sys.exit(1)

# Store result
all_results.append(result)
# The r_cut for the highest mesh is the lower bound for smaller meshes
min_r_cut=result["r_cut"]
meshes.remove(mesh)

# Tune remaining meshes (sorted ascending)
while len(meshes)>0:
    # Consume lowest mesh
    mesh=meshes[0]
    meshes.remove(mesh)
    
    # Tune
    result=tune_r_cut(s,mesh=mesh,min_r_cut=min_r_cut,max_r_cut=max_r_cut, r_cut_tolerance=args.r_cut_tolerance, target_accuracy=args.target_accuracy,assignment_order=args.assignment_order,particle_configurations=args.particle_configurations)
    
    # Could we tune for this mesh?
    if not result is None:
        # Store result
        all_results.append(result)
        
        # The r_cut for this mesh is the upper bound for all higher meshes
        max_r_cut=result["r_cut"]

# Select fastest p2nfft configuration
all_results=sorted(all_results, key=lambda x: x["time"])

# Show summary
for r in all_results:
  print("mesh:",r["mesh"],"r_cut:",r["r_cut"],"time:",r["time"])

# Store fastest configuration
fastest=all_results[0]
f=open(args.output_file,"w")
pickle.dump(fastest,f)
f.close()


